Deformable Part Models are Convolutional Neural Networks

Deformable part models (DPMs) and convolutional neural networks (CNNs) are two widely used tools for visual recognition. They are typically viewed as distinct approaches: DPMs are graphical models (Markov random fields), while CNNs are "black-box" non-linear classifiers. In this paper, we show that a DPM can be formulated as a CNN, thus providing a novel synthesis of the two ideas. Our construction involves unrolling the DPM inference algorithm and mapping each step to an equivalent (and at times novel) CNN layer. From this perspective, it becomes natural to replace the standard image features used in DPM with a learned feature extractor. We call the resulting model DeepPyramid DPM and experimentally validate it on PASCAL VOC. DeepPyramid DPM significantly outperforms DPMs based on histograms of oriented gradients features (HOG) and slightly outperforms a comparable version of the recently introduced R-CNN detection system, while running an order of magnitude faster.

==> figures/features/crop.sh <==
#!/bin/sh
find . -name "*.pdf" -print0 | xargs -P6 -0 -I file pdfcrop file file


==> tables/latex_table.m <==
function latex_table(N, rows, row_headers)

rows_tmp = rows;
for r = 1:length(rows)
  if isstr(rows_tmp{r})
    rows_tmp{r} = -inf*ones(1, N);
  end
end
[maxes, argmaxes] = max(cat(1, rows_tmp{:}), [], 1);

for r = 1:length(rows)
  row = rows{r};

  if isstr(row)
    fprintf([row '\n']);
    continue;
  end

  str = [row_headers{r} '  &  '];

  for c = 1:length(row)
    is_max = false;
    if argmaxes(c) == r
      is_max = true;
      str = [str '\\bf{'];
    end
    
    if row(c) < 10
      str = [str '\\phz'];
    end

    str = [str sprintf('%.1f', row(c))];

    if is_max
      str = [str '}'];
    end

    if c < length(row)
      str = [str '  &  '];
    else
      str = [str ' \\\\'];
    end
  end
  fprintf([str '\n']);
end


==> tables/latex_table_T.m <==
function latex_table(N, rows, row_headers)

rows_tmp = rows;
for r = 1:length(rows)
  if isstr(rows_tmp{r})
    rows_tmp{r} = -inf*ones(1, N);
  end
end
[maxes, argmaxes] = max(cat(1, rows_tmp{:}), [], 1);

for r = 1:length(rows)
  row = rows{r};

  if isstr(row)
    fprintf([row '\n']);
    continue;
  end

  str = [row_headers{r} '  &  '];

  for c = 1:length(row)
    is_max = false;
    if argmaxes(c) == r
      is_max = true;
      str = [str '\\bf{'];
    end
    
    if row(c) < 10
      str = [str '\\phz'];
    end

    str = [str sprintf('%.1f', row(c))];

    if is_max
      str = [str '}'];
    end

    if c < length(row)
      str = [str '  &  '];
    else
      str = [str ' \\\\'];
    end
  end
  fprintf([str '\n']);
end


==> tables/md_table.m <==
function md_table(N, rows, row_headers)

rows_tmp = rows;
for r = 1:length(rows)
  if isstr(rows_tmp{r})
    rows_tmp{r} = -inf*ones(1, N);
  end
end
[maxes, argmaxes] = max(cat(1, rows_tmp{:}), [], 1);

for r = 1:length(rows)
  row = rows{r};

  if isstr(row)
    fprintf([row '\n']);
    continue;
  end

  str = [row_headers{r} '  |  '];

  for c = 1:length(row)
    is_max = false;
    if argmaxes(c) == r
      is_max = true;
      str = [str '**'];
    end
    
    str = [str sprintf('%.1f', row(c))];

    if is_max
      str = [str '**'];
    end

    if c < length(row)
      str = [str '  |  '];
    else
      str = [str ' '];
    end
  end
  fprintf([str '\n']);
end


==> tables/mk_voc07_table.m <==
function mk_voc07_table()

% DeepPyramid DPM on max5 w/o parts
row_headers{1} = 'DP-DPM \\maxp{5}';
rows{1} = [
3/100
0/100
0.446
0.653
0.327
0.247
0.351
0.543
0.565
0.404
0.263
0.494
0.432
0.410
0.610
0.557
0.537
0.255
0.470
0.398
0.479
0.592
0.452
]'*100;

% DeepPyramid DPM on conv5 w/o parts
row_headers{2} = 'DP-DPM \\conv{5}';
rows{2} = [
3/100
0/100
0.412
0.641
0.305
0.239
0.356
0.518
0.545
0.372
0.258
0.461
0.388
0.391
0.585
0.548
0.516
0.258
0.483
0.331
0.491
0.561
0.433
]'*100;

% fc7 no fine-tuning
row_headers{3} = 'DP-DPM \\conv{5}';
rows{3} = [
3/100
4/100
0.431
0.642
0.313
0.250
0.376
0.558
0.557
0.378
0.273
0.460
0.355
0.390
0.582
0.570
0.530
0.266
0.476
0.353
0.506
0.566
0.442
]'*100;

% DeepPyramid DPM conv5 8 parts
row_headers{4} = 'DP-DPM \\conv{5}';
rows{4} = [
3/100
8/100
0.423
0.651
0.322
0.244
0.367
0.568
0.557
0.380
0.282
0.473
0.371
0.392
0.610
0.564
0.522
0.266
0.470
0.350
0.512
0.561
0.444
]'*100;

rows{5} = '\\hline';

% DPM without parts
row_headers{6} = 'DPM HOG \\cite{release5}';
rows{6} = [
6/100
0/100
0.238
0.513
0.051
0.115
0.192
0.413
0.463
0.085
0.158
0.208
0.086
0.104
0.439
0.376
0.319
0.119
0.181
0.257
0.365
0.354
0.252
]'*100;

% DPM HOG with parts
row_headers{7} = 'DPM HOG \\cite{release5}';
rows{7} = [6 8 33.2 60.3 10.2 16.1 27.3 54.3 58.2 23.0 20.0 24.1 26.7 12.7 58.1 48.2 43.2 12.0 21.1 36.1 46.0 43.5  33.7];
% DPM HSC
row_headers{8} = 'DPM HSC \\cite{HSC}';
rows{8} = [6 8 32.2 58.3 11.5 16.3 30.6 49.9 54.8 23.5 21.5 27.7 34.0 13.7 58.1 51.6 39.9 12.4 23.5 34.4 47.4 45.2  34.3];

% pool5 no fine-tuning
row_headers{9} = 'R-CNN \\pool{5}';
rows{9} = [
0
0
0.518
0.602
0.364
0.278
0.232
0.528
0.606
0.492
0.183
0.478
0.443
0.408
0.566
0.587
0.424
0.234
0.461
0.367
0.513
0.557
0.442]'*100;

row_headers{10} = 'DetectorNet \\cite{DetectorNet}';
rows{10} = [
0
0
29.2
35.2
19.4
16.7
3.7
53.2
50.2
27.2
10.2
34.8
30.2
28.2
46.6
41.7
26.2
10.3
32.8
26.8
39.8
47.0
30.5
]';

perm = [2:4 1 5:length(rows)];
latex_table(21+2, rows(perm), row_headers(perm));
%fprintf('\n\n');
%row_headers{1} = 'R-CNN FT fc7';
%row_headers{2} = 'R-CNN FT fc7 (bbox reg)';
%md_table(21, rows(7:8), row_headers);


==> tables/mk_voc10_table.m <==
function mk_voc12_table()

% DPM HOG baseline
row_headers{1} = 'DPM HOG$^\\dagger$ \\cite{release5}';
rows{1} = [49.2
53.8
13.1
15.3
35.5
53.4
49.7
27.0
17.2
28.8
14.7
17.8
46.4
51.2
47.7
10.8
34.2
20.7
43.8
38.3
33.4]';

% SegDPM
row_headers{2} = 'SegDPM$^\\dagger$ \\cite{fidler2013bottom}';
rows{2} = [61.4
53.4
25.6
25.2
35.5
51.7
50.6
50.8
19.3
33.8
26.8
40.4
48.3
54.4
47.1
14.8
38.7
35.0
52.8
43.1
40.4]';

% Regionlets
row_headers{3} = 'Regionlets \\cite{regionlets}';
rows{3} = [65.0 48.9 25.9 24.6 24.5 56.1 54.5 51.2 17.0 28.9 30.2 35.8 40.2 55.7 43.5 14.3 43.9 32.6 54.0 45.9 39.7];

% UVA
row_headers{4} = 'UVA \\cite{UijlingsIJCV2013}';
rows{4} = [56.2 42.4 15.3 12.6 21.8 49.3 36.8 46.1 12.9 32.1 30.0 36.5 43.5 52.9 32.9 15.3 41.1 31.8 47.0 44.8 35.1];

% fc7 fine-tuning
row_headers{5} = 'R-CNN FT \\fc{7}';
rows{5} = [67.1
64.1
46.7
32.0
30.5
56.4
57.2
65.9
27.0
47.3
40.9
66.6
57.8
65.9
53.6
26.7
56.5
38.1
52.8
50.2
50.2]';

% fc7 fine-tuning + bbox reg from pool5
row_headers{6} = 'R-CNN FT \\fc{7} BB';
rows{6} = [71.8
65.8
53.0
36.8
35.9
59.7
60.0
69.9
27.9
50.6
41.4
70.0
62.0
69.0
58.1
29.5
59.4
39.3
61.2
52.4
53.7]';

perm = [1 4 3 2 5 6];
rows = rows(perm);
row_headers = row_headers(perm);
latex_table(21, rows, row_headers);


==> tables/print_line.m <==
function print_line(X)



